Bijections from weighted Dyck paths to Schroeder paths

Kim and Drake used generating functions to prove that the number of 2-distant noncrossing matchings, which are in bijection with little Schroeder paths, is the same as the weight of Dyck paths in which downsteps from even height have weight 2. This work presents bijections from those Dyck paths to little Schroeder paths, and from a similar set of Dyck paths to big Schroeder paths. We show the effect of these bijections on the corresponding matchings, find generating functions for two new classes of lattice paths, and demonstrate a relationship with 231-avoiding permutations.

==> code_for_dyck_schroeder.sage <==
r"""
code for arXiv:1006:1959

This is the code accompanying "Bijections from weighted Dyck paths to
Schroeder paths", http://arxiv.org/abs/1006.1959

Almost everything here works with labeled lattice paths, which here are
just lists of tuples. The first element of the tuple is 1 for an upstep,
0 for a horizontal step, and -1 for a downstep. The second element of
the tuple is 1 for an ordinary step, and 2 for a special step. For
example:

[(1, 1), (1, 1), (-1, 2), (1, 1), (-1, 1), (0, 1), (0, 1), (-1, 1)]

Note that (0, 1) steps always occur in pairs because we always have
*double* horizontal steps, and only downsteps can have a 2 in the second
component.

Functions you may find particularly useful:

  BigSchroederPaths, LittleSchroederPaths, OSDPs, ESDPs -- functions
  that return iterators for sets of paths.

  random_ followed by ESDP, OSDP, little_schroeder_path, or
  big_schroeder_path -- return randomly chosen paths.

  do_the_evolution: does the bijection E/e described in Definition 2.1.

  evolve: does the bijection E/e_infinity.

  next_added_horiz: identifies where the next horizontal step will be
  added by the do_the_evolution_function.

  identify_last_added_horiz: identifies where the last horizontal step
  was added, using the procedure from the proof of Theorem 2.2.

  ppp: "pretty print path": turns a path into a string, using the U, D,
  d convention from the paper.

  stp: "string to path"; inverse of the above function.

  plot_path: makes a nice plot of a path.

  all_hybrid: returns the set of all hybrid paths of a given length.

  lpgfs is a dictionary whose keys are names and values are generating
  functions.

  sdp_to_permutation: given an ESDP or OSDP, returns the permutation
  corresponding to the order in which the horizontal steps were added
  when "evolving" the path.

  permutation_to_path: converts a permutation to a path using the
  procedure from Theorem 5.3.

  path_to_matching: converts a little hybrid path to a matching.

  plot_matching: makes a nice plot of a matching.

Here's a very useful @interact that I used myself while working on this
paper. You provide a path, and this displays the path and a slider,
which you can move back and forth to apply E/e. It's very useful for
seeing how E and e affect paths. Paste this into a notebook worksheet
(along with the pathht function at the bottom of this file) and type in
the "U, D, d" string for a path.

    @interact
    def _(p='UUdD', steps = (0..10)):
        print 'Do the evolution'
        q = stp(p)
        ht = pathht(q)
        for i in range(steps - 1):
            q = do_the_evolution(q)
        j = None
        if steps > 0:
            j = next_added_horiz(q)
            q = do_the_evolution(q)
        if j:
            h = height_of_step(j, q)
            the_plot = plot_path(q) + line([(j, h), (j + 2, h)], color='red')
        else:
            the_plot = plot_path(q)
        the_plot.show(aspect_ratio=1, ymax=ht, gridlines=True)
        print 'path: %s' % ppp(q)


The number of little and big hybrid paths can be computed by importing
mpmath and then using something like the following:

    sage: import mpmath
    sage: little = lambda n: 1 if n == 0 else ZZ(round(catalan_number(n)*mpmath.hyp3f2(-n, -n+1, 2, -2*n, 1, -1)))
    sage: big = lambda n: 1 if n == 0 else ZZ(round(catalan_number(n)*mpmath.hyp3f2(-n, -n-1, 2, -2*n, 1, -1)))
    sage: [little(n) for n in range(10)]
    [1, 1, 4, 18, 87, 439, 2278, 12052, 64669, 350733]

The values in Table 1 were not computed this way; they were computed by
starting with ESDPs and OSDPs and repeatedly applying e and E, then
counting how many paths I got.


The left-hand side of the first equation in the conjecture is

    sage: q = var('q')
    sage: lhs =  lambda n: sum(q^len(permutation_to_path(p)) for p in Permutations(n, avoiding=[2,3,1]))

and the right-hand side is

    sage: rhs = lambda n: sum(narayana(2*n, k)*q^(2*n+2*k) for k in range(n+1))
    sage: lhs(5) - rhs(5)
    0

(the N(n, k) in the paper is narayana(2*n, k) here).

For the second statement, you'll want to compare

    sage: f(q) = (1-q^2+q^4-sqrt(1-2*q^2-q^4-2*q^6+q^8))/(2*q^4)
    sage: f(q).taylor(q,0,12)
    17*q^12 + 8*q^10 + 4*q^8 + 2*q^6 + q^4 + q^2 + 1

with

    sage: 1 + sum(lhs(n) for n in range(7))
    q^22 + 15*q^20 + 51*q^18 + 60*q^16 + 36*q^14 + 17*q^12 + 8*q^10 + 4*q^8 + 2*q^6 + q^4 + q^2 + 1

(lhs(0) is 0, not 1, so we fix that). Using range(k) in the sum above
gets the coefficients correct up to q^(2k-2).


AUTHOR:
    -- Dan Drake (2010-06-10)

"""
#*****************************************************************************
# Copyright (C) 2010 Dan Drake <ddrake@member.ams.org>
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 2 of the License, or (at
# your option) any later version.
#
# See http://www.gnu.org/licenses/.
#*****************************************************************************

import itertools
import re
from sage.combinat.backtrack import GenericBacktracker

def fst(x): return x[0]
def snd(x): return x[1]
def iterlen(i):
    return sum(1 for _ in i)

class BigSchroederPaths(GenericBacktracker):
    """
    BigSchroedderPaths(n) returns an iterator for big Schroeder paths of
    length n.

    EXAMPLES::

        sage: [iterlen(BigSchroederPaths(2*n)) for n in range(5)]
        [1, 2, 6, 22, 90]
        sage: list(BigSchroederPaths(12))[0]
        [(0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1)]
    """
    def __init__(self, n, h=None):
        GenericBacktracker.__init__(self, [], (0, 0))
        self._n = n
        if h is not None:
            self.max_ht = h
        else:
            self.max_ht = n
        # override this for little Schroeder paths
        self.ht_ok = lambda x: True

    def _rec(self, path, state):

        if self._n < 0:
            return

        len, ht = state

        # can we add a EE step?
        if (len + 2 <= self._n and      # can't have too many steps;
            self.ht_ok(ht) and          # not touching x-axis if little paths;
            ht <= self._n - (len + 2)): # must have enough steps remaining
                                        # to get back to x-axis
            yield path + [0,0], (len + 2, ht), False

        # can we add a NE or SE step?
        if len < self._n:             # can't have too many steps if
            # we're not touching the x-axis, we can yield a path with a
            # downstep at the end
            if ht > 0:
                yield path + [-1], (len + 1, ht - 1), False

            # can take an upstep if the new height isn't more than the
            # new number of steps remaining, and if we're not at the
            # maximum height
            if ht + 1 <= self._n - (len + 1) and ht < self.max_ht:
                yield path + [1], (len + 1, ht + 1), False
        else:
            # if length is n, set state to None so we stop trying to
            # make new paths, and yield what we've got. For
            # compatibility with the special steps in the Dyck paths,
            # make our steps into tuples
            yield [(s, 1) for s in path], None, True

class LittleSchroederPaths(BigSchroederPaths):
    """
    LittleSchroedderPaths(n) returns an iterator for little Schroeder
    paths of length n.

    EXAMPLES::

        sage: [iterlen(LittleSchroederPaths(2*n)) for n in range(5)]
        [1, 1, 3, 11, 45]
        sage: list(LittleSchroederPaths(12))[0]
        [(1, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (0, 1), (-1, 1)]
    """
    def __init__(self, n, h=None):
        BigSchroederPaths.__init__(self, n, h)
        self.ht_ok = lambda x: x > 0

class LabeledDyckPaths(GenericBacktracker):
    """
    This returns an iterator for labeled Dyck paths. You provide a
    function that returns an integer when given an integer, and this
    will give you Dyck paths labeled according to that function. So if
    your function returns 3 when given 1, the downsteps from height 1 in
    the returned Dyck paths will have label 1, 2, or 3.

    EXAMPLES::

        sage: list(LabeledDyckPaths(2, lambda k: 4))
        [[(1, 1), (-1, 1)], [(1, 1), (-1, 2)], [(1, 1), (-1, 3)], [(1, 1), (-1, 4)]]
        sage: iterlen(LabeledDyckPaths(10, lambda _: 1)) == catalan_number(5)
        True
        sage: iterlen(LabeledDyckPaths(4, lambda k: k^2))
        5
    """
    def __init__(self, n, sewt, newt=lambda x: 1, max_ht=Infinity):
        GenericBacktracker.__init__(self, [], (0, 0))
        self.newt = newt
        self.sewt = sewt
        self._n = n
        self.max_ht = max_ht

    def _rec(self, path, state):
        if is_odd(self._n):
            return

        ln, ht = state

        if ln < self._n:
            # if we're not touching the x-axis, we can yield a path with a
            # downstep at the end
            if ht > 0:
                for w in [1..self.sewt(ht)]:
                    yield path + [(-1, w)], (ln + 1, ht - 1), False

            # can take an upstep if the new height isn't more than the new
            # number of steps remaining, and if we're not at the maximum height
            if ht + 1 <= self._n - (ln + 1) and ht < self.max_ht:
                for w in [1..self.newt(ht)]:
                    yield path + [(1, w)], (ln + 1, ht + 1), False
        else:
            # if length is n, set state to None so we stop trying to make new
            # paths, and yield what we've got.
            yield path, None, True


def ESDPs(n):
    """
    Even-special Dyck paths -- downsteps from even height can be
    "ordinary" or "special". An ordinary downstep is (-1, 1), a special
    downstep is (-1, 2).

    EXAMPLES::

        sage: [iterlen(ESDPs(2*n)) for n in range(5)]
        [1, 1, 3, 11, 45]
    """
    return LabeledDyckPaths(n, sewt = lambda k: 2 if is_even(k) else 1)

def OSDPs(n):
    """
    Odd-special Dyck paths -- downsteps from odd height can be
    "ordinary" or "special". An ordinary downstep is (-1, 1), a special
    downstep is (-1, 2).

    EXAMPLES::

        sage: [iterlen(OSDPs(2*n)) for n in range(5)]
        [1, 2, 6, 22, 90]
    """
    return LabeledDyckPaths(n, sewt = lambda k: 2 if is_odd(k) else 1)

def DyckPaths(n):
    """
    An iterator for regular Dyck paths.
    """
    return LabeledDyckPaths(n, sewt = lambda _: 1)

def random_path(paths, size):
    """
    Returns a random path when given a path iterator and the total
    number of such paths. (Actually, this works with any iterator.) This
    actually steps through the iterator, so it can take a long time.

    The returned element is chosen uniformly, to the extent that Sage's
    randint() function is uniform.

    EXAMPLES::

        sage: random_path(ESDPs(10), schroeder_num(10)) # random output
        [(1, 1), (-1, 1), (1, 1), (-1, 1), (1, 1), (-1, 1), (1, 1), (1, 1), (-1, 2), (-1, 1)]
    """
    i = randint(0, size - 1)
    return list(itertools.islice(paths, i, i+1))[0]

def random_ESDP(n):
    """
    Return a random ESDP of length n, chosen uniformly. See
    "random_path?" for more details.
    """
    return random_path(ESDPs(n), schroeder_num(n))

def random_OSDP(n):
    """
    Return a random OSDP of length n, chosen uniformly. See
    "random_path?" for more details.
    """
    return random_path(OSDPs(n), 2 * schroeder_num(n))

def random_little_schroeder_path(n):
    """
    Return a random little Schroeder path of length n, chosen uniformly.
    See "random_path?" for more details.
    """
    return random_path(LittleSchroederPaths(n), schroeder_num(n))

def random_big_schroeder_path(n):
    """
    Return a random big Schroeder path of length n, chosen uniformly.
    See "random_path?" for more details.
    """
    return random_path(BigSchroederPaths(n), 2 * schroeder_num(n))

def random_path_from_iterator(ps):
    """
    This returns a random path when given one of our path iterators by
    manually stepping through their _rec() function. Does not choose
    paths uniformly, but it's fast if you want a long path.
    """
    path, ht, ln = ([], 0, 0)
    while True:
        path, state, done = choice(list(ps._rec(path, (ht, ln))))
        # for these simple path iterators, being done and having a
        # state of None are mutually exclusive, but more complicated
        # iterators could be, well...more complicated.
        if done:
            return path
        else:
            ht, ln = state

random_ESDP_from_iterator = lambda n: random_path_from_iterator(ESDPs(n))
random_OSDP_from_iterator = lambda n: random_path_from_iterator(OSDPs(n))
random_big_schroeder_path_from_iterator = lambda n: random_path_from_iterator(BigSchroederPaths(n))
random_schroeder_path_from_iterator = lambda n: random_path_from_iterator(LittleSchroederPaths(n))

def matching_up_step(i, p):
    """
    Find the up step matching the downstep at index i in the path p.
    """
    ends_at = sum(fst(s) for s in p[i+1:])
    k = i
    ht = ends_at + 1
    while ht > ends_at:
        k -= 1
        ht -= fst(p[k]) # we're going backwards, so -1 (down step) needs to
                        # count as +1, etc
    return k

def matching_down_step(i, p):
    """
    Returns the down step(s) that matches a horizontal step starting at
    index i in path p. If the horizontal step is at height k, the
    matching down step is defined to be the leftmost down step to the
    right of the given horizontal step that starts at height k. Here's a
    picture; P is a (possibly empty) subpath that stays at or above
    height k.

    __P
       \

    This function returns the index of the backslash (down step).

    If the horizontal step is at height zero, then obviously it won't
    have a matching down step; in that case, this function returns the
    index of the first up step following the horizontal step.
    """
    oh = height_of_step(i, p) # "original height"
    if oh == 0:
        return i + iterlen(itertools.takewhile(lambda s: s[0] == 0, p[i:]))
    ch = oh                   # "current height", which'll get updated
    j = i + 2
    while True:
        if fst(p[j]) == -1 and ch == oh:
            return j
        else:
            ch += fst(p[j])
            j += 1

def leftmost_special_step_index(p):
    return p.index((-1, 2))

def leftmost_horiz_step_index(p):
    return p.index((0, 1))

def has_special_step(p):
    return any(snd(s) == 2 for s in p)

def has_horiz_step(p):
    return any(fst(s) == 0 for s in p)

def height_of_step(i, p):
    return sum(fst(s) for s in p[:i])

def decorate_with_heights(p):
    """
    This "decorates" the steps of a path with the heights of its steps.
    Intended mostly for internal use when we want fast and/or convenient
    access to the heights of steps. The returned object is a list of
    tuples: (heightof_step, step).

    EXAMPLES::

        sage: decorate_with_heights([(1, 1), (1, 1), (-1, 1), (0, 1), (0, 1), (-1, 1), (0, 1), (0, 1)])
        [(0, (1, 1)), (1, (1, 1)), (2, (-1, 1)), (1, (0, 1)), (1, (0, 1)), (1, (-1, 1)), (0, (0, 1)), (0, (0, 1))]
    """
    h = 0
    ans = []
    for s in p:
        ans.append((h, s))
        h += s[0]
    return ans

def do_the_evolution(p):
    """
    Do one step of the "evolution" from even-special Dyck paths to
    little Schroeder paths. (Or odd-special Dyck paths to big Schroeder
    paths.) This is E and e from the paper.

    EXAMPLES::

        sage: ppp(do_the_evolution(stp('UdUd')))
        'HHUd'
        sage: ppp(do_the_evolution(stp('UUDd')))
        'UHHD'
        sage: ppp(do_the_evolution(stp('UUUDDd')))
        'UHHUDD'
    """
    try:
        i = leftmost_special_step_index(p)
    except ValueError:
        # no special steps, so we don't do anything to the path
        return p
    q = p[:] # need a copy, else caller gets her list reversed
    if p[i-1] == (1, 1):
        # /\ becomes __
        q[i-1:i+1] = [(0, 1), (0, 1)]
    else:
        #   P
        #  / \           __P
        #     \ becomes     \    (rightmost \ is the special step)
        j = matching_up_step(i-1, p)
        q[j:j+2] = [(0, 1), (0, 1)]
        q[j+2:i] = p[j+1:i-1]
        q[i] = (-1, 1)
    return q

def undo_the_evolution(p, parity=None):
    # if parity is None, we default to little Schroeder path stuff, in
    # which we "pop up" the steps at odd height
    if parity is None:
        pop_up = is_odd
    else:
        pop_up = is_even
    try:
        i = leftmost_horiz_step_index(p)
    except ValueError:
        # no horiz steps, so we don't do anything to the path
        return p
    q = p[:]
    if pop_up(height_of_step(i, q)):
        q[i:i+2] = [(1, 1), (-1, 2)]
    else:
        j = matching_down_step(i, q)
        q[i:j] = [(1, 1)] + q[i+2:j] + [(-1, 1)]
        q[j] = (-1, 2)
    return q

def evolve(p):
    """
    This is e_infinity from the paper.

    EXAMPLES:

    This is the example from Figure 7::

        sage: ppp(evolve(stp('UUUUdUdDUDDUdUUUUUDUdUUUdDdDdDdD')))
        'UUUHHHHDUDDHHUHHUHHUDHHUHHHHDDDD'
    """
    q = p[:]
    while has_special_step(q):
        q = do_the_evolution(q)
    return q

def devolve(p, parity=None):
    q = p[:]
    while has_horiz_step(q):
        print ppp(q)
    q = undo_the_evolution(q, parity)
    print ppp(q)
    return q

#
# next, convenience functions for displaying and plotting paths:
#

def pretty_print_path(p):
    """
    Return a string, in the format used in the paper, when given a path.
    """
    q = ''
    for s in p:
        if fst(s) == 1:
            q += 'U'
        elif fst(s) == 0:
            q += 'H'
        elif s == (-1, 1):
            q += 'D'
        elif s == (-1, 2):
            q += 'd'
        else:
            raise ValueError, "that's not a valid step in the path!"
    return q

ppp = pretty_print_path

def string_to_path(s):
    """
    The inverse of pretty_print_path().
    """
    p = []
    ws = r'\s+'
    for c in s.strip():
        if c == 'H':
            p.append((0, 1))
        elif c == 'U':
            p.append((1, 1))
        elif c == 'D':
            p.append((-1, 1))
        elif c == 'd':
            p.append((-1, 2))
        elif re.match(ws, c):
            pass
        else:
            raise ValueError, "that's not a valid step in the path!"
    return p

stp = string_to_path

def plot_path(p):
    """
    Produces a nice plot of a path.
    """
    x, y = (0, 0)
    circ = lambda x, y: circle((x, y), .02, rgbcolor='black', fill=True)
    q = circ(0, 0)
    for s in p:
        if fst(s) == 1:
            q += line([(x, y), (x+1, y+1)], rgbcolor='black') + circ(x+1, y+1)
            y += 1
        elif fst(s) == 0:
            q += line([(x, y), (x+1, y)], rgbcolor='black') + circ(x+1, y)
        elif s == (-1, 1):
            q += line([(x, y), (x+1, y-1)], rgbcolor='black') + circ(x+1, y-1)
            y -= 1
        elif s == (-1, 2):
            q += line([(x, y), (x+1, y-1)], rgbcolor='green') + circ(x+1, y-1)
            y -= 1
        x += 1
    return q


def all_hybrid(n, size='little'):
    """
    Returns the set of all hybrid paths of length n. It does this by
    brute force and can take a long time.

    EXAMPLES:

    The first parts of Table 1::

        sage: [len(all_hybrid(2*n)) for n in range(6)]
        [1, 1, 4, 18, 87, 439]
        sage: [len(all_hybrid(2*n, size='big')) for n in range(6)]
        [1, 3, 11, 47, 219, 1075]
    """
    s = set()
    if size == 'little':
        dyck_paths = ESDPs
    else:
        dyck_paths = OSDPs
    for p in dyck_paths(n):
        s.add(tuple(p))
        while True:
            q = do_the_evolution(p)
            if p == q:
                break
            else:
                p = q
                s.add(tuple(p))
    return s

def true_hybrid(n, size='little', ltr=False):
    s = all_hybrid(n, size=size, ltr=ltr)
    for p in ESDPs(n):
        s.remove(tuple(p))
    for p in LittleSchroederPaths(n):
        try:
            s.remove(tuple(p))
        except KeyError:
            pass
    return s

lpgfs = {
    'catalan': (1 - sqrt(1-4*x))/2/x,
    'little_sch': 2/(1 + x + sqrt(1 - 6*x + x^2)),
    'big_hybrid':  (-2*x^2+7*x-1 + sqrt(x^2-6*x+1))/2/x/sqrt(x^2-6*x+1) - 1
}

lpgfs['big_sch'] = 2 * lpgfs['little_sch'] - 1
lpgfs['esdps'] = lpgfs['little_sch']
lpgfs['osdps'] = lpgfs['big_sch']
lpgfs['little_hybrid'] = (1 - x*lpgfs['esdps']*(lpgfs['big_sch'] - lpgfs['big_hybrid']))/(1 - x*lpgfs['big_sch'])

def narayana(n, k):
    """
    narayana(n, k) counts Dyck paths of length 2n with k+1 peaks, or
    equivalently, with k "ravines".

    EXAMPLES::

        sage: [narayana(10, k) for k in range(5)]
        [1, 10, 20, 10, 1]
    """
    if is_odd(n):
        return 0
    else:
        return ZZ(binomial(n/2, k)*binomial(n/2, k+1)/(n/2))

def schroeder_num(n):
    """
    Returns the little Schroeder number: schroeder_num(n) returns the number
    of little Schroeder paths of length n. (So this is zero for odd n.)

    EXAMPLES::

        sage: [schroeder_num(2*n) for n in range(5)]
        [1, 1, 3, 11, 45]
    """
    if n == 0:
        return 1
    elif n > 0:
        return sum(2^k * narayana(n, k) for k in range(n+1))

def Schroeder_num(n):
    """
    Returns the big Schroeder number: Schroeder_num(n) returns the
    number of big Schroeder paths of length n. (So this is zero for odd n.)

    EXAMPLES::

        sage: all(Schroeder_num(2*n) == 2 * schroeder_num(2*n) for n in range(1,5))
        True
    """
    if n == 0:
        return 1
    elif n > 0:
        return 2 * schroeder_num(n)

def sdp_to_permutation(p):
    """
    Given an odd- or even-special Dyck path, this returns the
    corresponding permutation that tells you in what order the resulting
    Schroeder path's horizontal edges were added.

    EXAMPLES:

    The path in Figure 7::

        sage: sdp_to_permutation(stp('UUUUdUdDUDDUdUUUUUDUdUUUdDdDdDdD'))
        [1, 2, 3, 8, 7, 4, 6, 5]

    The path in Figure 12::

        sage: sdp_to_permutation(stp('UdUUUUUdDdUdDd'))
        [1, 5, 3, 2, 4]
    """
    known_ee = []
    q = p[:]
    for _ in range(q.count((-1, 2))):
        r = do_the_evolution(q)
        for i, steps in enumerate(zip(r, q)):
            if steps[0] != steps[1]:
                known_ee.append(i)
                break
        q = r
    return Permutation(stdize(known_ee)).inverse()

def stdize(x):
    """
    Take a list of nonneg integers such as [5, 6, 2] and returns the
    "standardization": [2,3,1]. I suppose you might say it returns the
    order-isomorphic representative in [1..n]. This is intended for
    internal use; sdp_to_permutation uses this.
    """
    if x == []:
        return []
    ans = [0] * len(x)
    m = max(x) + 1
    for a in range(1, len(x) + 1):
        i = x.index(min(x))
        ans[i] = a
        x[i] = m
    return ans

def next_added_horiz(p):
    """
    Given a path p with at least one special down step, output the list
    index where the next horizontal step will get added. Runs
    do_the_evolution on the path and compares. Returns None if no steps
    are different.

    EXAMPLES:

    One of the paths from Figure 4c::

        sage: next_added_horiz(stp('UUHHDUHHDd'))
        5

    Only one special step remaining, so afterwards, we should get None
    from this::

        sage: next_added_horiz(evolve(stp('UUHHDUHHDd'))) is None
        True
    """
    q = do_the_evolution(p)
    i = 0
    for s, t in zip(p, q):
        if s != t:
            return i
        i += 1
    return None


def partition_by_hh(p):
    """
    This does the partitioning to find the first active subpath.

    Given a path p, this returns a tuple of two elements. The first is a
    list of tuples. The first element of the tuple is the index where
    the second element, a subpath, begins. The subpaths consist of
    either:

    a sequence of HH steps, followed by an upstep, or

    a (possibly empty) sequence of non-HH steps, then
    a HH step, then
    a path, then
    the downstep that matches the HH step above.

    The second element of the returned tuple contains the subpath of
    everything following the final element of the above list.

    If there are no HH steps in p, the first list will contain only (0, [])
    and the second element will be p.

    This function works slightly differently than what is described in
    the paper; a sequence of non-HH steps gets included into following
    subpath with a horizontal step. Since we're only interested in the
    horizontal steps anyway, this does not affect the output.

    EXAMPLES:

    The example in Figure 5::

        sage: partition_by_hh(stp('UDHHHHUUHHUDDHHDUHHUHHUDDDUUDd'))
        ([(0, [(1, 1), (-1, 1), (0, 1), (0, 1), (0, 1), (0, 1), (1, 1)]), (7, [(1, 1), (0, 1), (0, 1), (1, 1), (-1, 1), (-1, 1)]), (13, [(0, 1), (0, 1), (-1, 1)]), (16, [(1, 1), (0, 1), (0, 1), (1, 1), (0, 1), (0, 1), (1, 1), (-1, 1), (-1, 1), (-1, 1)])], [(1, 1), (1, 1), (-1, 1), (-1, 2)])

    No horizontal steps::

        sage: partition_by_hh(stp('UUdUdUdD'))
        ([(0, [])], [(1, 1), (1, 1), (-1, 2), (1, 1), (-1, 2), (1, 1), (-1, 2), (-1, 1)])
    """
    try:
        j = matching_down_step(p.index((0, 1)), p) + 1
    except ValueError:
        return ([(0, [])], p)
    hhlist = [(0, p[:j])]
    while True:
        try:
            _ = matching_down_step(p.index((0, 1), j), p) + 1
        except ValueError:
            return (hhlist, p[j:])
        hhlist.append((j, p[j:_]))
        j = _

def partition_by_hills(p):
    """
    Given a path that looks like:

         P1      P2
    ____/  \____/  \...

                                         P1
    this splits it up into a list ____, /  \, ____, ...


    For use by identify_last_added_horiz(). It works a little
    differently than described in the paper; consecutive hills get put
    into a single element of the list (see the example below).

    EXAMPLES:

    The example in Figure 6::

        sage: [ppp(p) for p in  partition_by_hills(stp('HHUHHUUDDDUDHHHHUUHHDdD'))]
        ['HH', 'UHHUUDDDUD', 'HHHH', 'UUHHDdD']
    """
    key = lambda x: x[0] == 0 and x[1] == (0, 1)
    return [[s for h, s in g] for k, g in itertools.groupby(
            decorate_with_heights(p), key)]



def identify_last_added_horiz(p, size='little'):
    """
    Given a hybrid path, this returns the index of the last-added
    horizontal step. Returns None for a path with no horizontal steps.
    This is the procedure described in the proof of Theorem 2.2.

    EXAMPLES:

    From Figure 6::

        sage: identify_last_added_horiz(stp('HHUHHUUDDDUDHHHHUUHHDdD'))
        18

    From Figure 7::

        sage: identify_last_added_horiz(stp('UUUHHHHDUDDHHUHHUHHUDHHUHHHHDDDD'))
        14
    """
    if size == 'little':
        # for even-special Dyck paths and little Sch paths
        from_slide = is_even
    else:
        # for odd-special Dyck paths and big Sch paths
        from_slide = is_odd
    # split up the path
    splitp = partition_by_hh(p)
    if splitp[0] == [(0, [])]:
        # no hh
        return None
    i, q = splitp[0][-1]
    j = q.index((0, 1))
    if from_slide(height_of_step(i + j, p)):
        # assume this came from a slide and return it
        return i + j
    else:
        # partition into runs of HH and hills. Need to strip off any
        # steps before first HH, and final down step
        qstart = q.index((0, 1))
        r = partition_by_hills(q[qstart:])
        # find rightmost group with an HH
        for _, g in reversed(list(enumerate(r))):
            try:
                g.index((0, 1))
                k = _
                break
            except ValueError:
                pass
        # okay, so what's in r[k]?
        # if just a run of HH, return rightmost one
        if r[k][0] == (0, 1):
            return i + qstart - 1 + sum(len(_) for _ in r[:k+1]) - 1
        else:
            # recurse
            m = identify_last_added_horiz([(1, 0)] + r[k] + [(-1, 0)]) - 1
            return i + qstart + sum(len(_) for _ in r[:k]) + m

def permutation_to_path(p):
    """
    Turn a permutation p into an odd-special Dyck path that produces
    that permutation when turning it into a Schroeder path.

    EXAMPLES:

    From Figure 12::

        sage: ppp(permutation_to_path([1, 5, 3, 2, 4]))
        'UdUUUUUdDdUdDd'
    """
    assert Permutation(p).avoids([2,3,1]), 'permutation contains 231.'
    n = len(p)
    if n == 0:
        return []
    else:
        i = p.index(n)
        if i == n - 1:
            return permutation_to_path(p[:i]) + [(1, 1), (-1, 2)]
        else:
            # need places where we touch the x-axis
            dpath = decorate_with_heights(permutation_to_path(p[:i] + p[i+1:]))
            path = [s for h, s in dpath]
            idxs_of_ups_from_axis = [idx for idx, pair in
                                     enumerate(dpath) if pair == (0, (1, 1))]
            # length of that list is same as list of places in smaller
            # permutation where we could do good insertion of n. We need
            # to know which one of those places n got put into. Just
            # brute force it.
            smaller = p[:i] + p[i+1:]
            idxs_still_av_231 = [0]
            for j in range(1, len(smaller)):
                s = smaller[:]
                s.insert(j, n)
                if Permutation(s).avoids([2, 3, 1]):
                    idxs_still_av_231.append(j)
            j = idxs_still_av_231.index(i)
            return (path[:idxs_of_ups_from_axis[j]] +
                    [(1, 1), (1, 1)] +
                    path[idxs_of_ups_from_axis[j]:] +
                    [(-1, 1), (-1, 2)])


def path_to_matching(p, debug=False):
    """
    Convert a little hybrid path into a matching. Returns a list of
    tuples: the first element of the tuple is a tuple of vertices, the
    second is either 1 or 2, depending on if the edge is special or not.

    This function does not check if you've given it an actual little
    hybrid path, although I think it will always work unless there's a
    horizontal step on the x-axis, in which case you'll get a "pop from
    empty list" error.

    EXAMPLES::

        sage: path_to_matching(stp('UDUd'))
        [((1, 2), 1), ((3, 4), 2)]
        sage: path_to_matching(stp('UHHHHD'))
        [((1, 3), 1), ((2, 5), 1), ((4, 6), 1)]

    Figure 2::

        sage: path_to_matching(stp('UUDHHUHHDUUDDD'))
        [((2, 3), 1), ((1, 5), 1), ((6, 8), 1), ((7, 9), 1), ((11, 12), 1), ((10, 13), 1), ((4, 14), 1)]
    """
    m = []
    openers = []
    is_firsthalf = True
    # to get the indexing to start at 1, append a dummy step, get the
    # enumerate object, and throw away the first tuple
    ep = enumerate([None] + p)
    ep.next()
    for i, s in ep:
        x, sp = s
        if x == 1:
            openers.append(i)
        elif x == 0 and is_firsthalf:
            is_firsthalf = False # we'll do it all on the second half
        elif x == 0 and not is_firsthalf:
            m.append(((openers.pop(), i), 1))
            openers.append(i-1)
            is_firsthalf = True
        elif x == -1:
            m.append(((openers.pop(), i), sp))
        else:
            raise ValueError, "not a valid step in the path"
    return m

def plot_matching(m):
    """
    Plot a matching, as produced by path_to_matching() above. Returns a
    graphics object that you can manipulate like any other.
    """
    edges = []
    t = var('t')
    for e, sp in m:
        x1, x2 = e
        c = (x1+x2)/2
        r = x2 - c
        if sp == 1:
            col = 'black'
        else:
            col = 'green'
        edges.append(parametric_plot((r*cos(t)+c, r*sin(t)), (t,0,pi), color=col))
    return sum(edges)

def pathht(p):
    """
    Return the maximum height of a path.
    """
    hts = [0]
    for s in p:
        hts.append(hts[-1] + s[0])
    return max(hts)

